Re-Examining Calibration: The Case of Question Answering

For users to trust model predictions, they need to understand model outputs, particularly their confidence - calibration aims to adjust (calibrate) models' confidence to match expected accuracy. We argue that the traditional calibration evaluation does not promote effective calibrations: for example, it can encourage always assigning a mediocre confidence score to all predictions, which does not help users distinguish correct predictions from wrong ones. Building on those observations, we propose a new calibration metric, MacroCE, that better captures whether the model assigns low confidence to wrong predictions and high confidence to correct predictions. Focusing on the practical application of open-domain question answering, we examine conventional calibration methods applied on the widely-used retriever-reader pipeline, all of which do not bring significant gains under our new MacroCE metric. Toward better calibration, we propose a new calibration method (ConsCal) that uses not just final model predictions but whether multiple model checkpoints make consistent predictions. Altogether, we provide an alternative view of calibration along with a new metric, re-evaluation of existing calibration methods on our metric, and proposal of a more effective calibration method.

==> figures.py <==

# Script to create plots for your paper
import pandas as pd
import numpy as np

from plotnine import *

palette = {2: ["#000000", "#CFB87C"],
           3: ["#000000", "#FACD00", "#DA1D2B"],
           4: ["#FACD00", "#CFB87C", "#b2df8a", "#33a02c"]}

def datadir(filename):
    return "data/%s" % (filename)

def gfxdir(filename):
    return "auto_fig/%s" % (filename)



==> scripts/acl_formatchecker.py <==
'''
python3 formatchecker.py [-h] [--paper_type {long,short,other}] file_or_dir [file_or_dir ...]
'''

# TODO: make the script pip installable

import argparse
import json
from enum import Enum
from collections import defaultdict
from os import walk
from os.path import isfile, join
import pdfplumber
from tqdm import tqdm
from termcolor import colored


class Error(Enum):
    SIZE = "Size"
    PARSING = "Parsing"
    MARGIN = "Margin"
    SPELLING = "Spelling"
    FONT = "Font"
    PAGELIMIT = "Page Limit"

    
class Warn(Enum):
    BIB = "Bibliography"


class Page(Enum):
    # 595 pixels (72ppi) = 21cm
    WIDTH = 595
    # 842 pixels (72ppi) = 29.7cm
    HEIGHT = 842


class Margin(Enum):
    TOP = "top"
    BOTTOM = "bottom"
    RIGHT = "right"
    LEFT = "left"

    
class Formatter(object):
    
    def __init__(self):
        # TODO: these should be constants
        self.right_offset = 4.5
        self.left_offset = 2
        self.top_offset = 1
        

    def format_check(self, submission, paper_type):
        print(f"Checking {submission}")

        # TOOD: make this less of a hackg
        self.number = submission.split("/")[-1].split("_")[0].replace(".pdf", "")
        self.pdf = pdfplumber.open(submission)
        self.logs = defaultdict(list)  # reset log before calling the format-checking functions
        self.page_errors = set()

        # TODO: A few papers take hours to check. Consider using a timeout
        self.check_page_size()
        self.check_page_margin()
        self.check_page_num(paper_type)
        self.check_font()
        self.check_references()

        # TOOD: put json dump back on
        output_file = "errors-{0}.json".format(self.number)
        # string conversion for json dump
        logs_json = {}
        for k, v in self.logs.items():
            logs_json[str(k)] = v
        json.dump(logs_json, open(output_file, 'w'))  # always write a log file even if it is empty
        if self.logs:
            print(f"Errors. Check {output_file} for details.")

        errors, warnings = 0, 0
        if self.logs.items():
            for e, ms in self.logs.items():
                for m in ms:
                    if isinstance(e, Error) and e != Error.PARSING:
                        print(colored("Error ({0}):".format(e.value), "red")+" "+m)
                        errors += 1
                    elif e == Error.PARSING:
                        print(colored("Parsing Error:".format(e.value), "yellow")+" "+m)
                    else:
                        print(colored("Warning ({0}):".format(e.value), "yellow")+" "+m)
                        warnings += 1
                        

            # English nominal morphology
            error_text = "errors"
            if errors == 1:
                error_text = "error"
            warning_text = "warnings"
            if warnings == 1:
                warning_text = "warning"

            # display to user
            print()
            print("We detected {0} {1} and {2} {3} in your paper.".format(*(errors, error_text, warnings, warning_text)))
            print("In general, it is required that you fix errors for your paper to be published. Fixing warnings is optional, but recommended.")
            print("Important: Some of the margin errors may be spurious. The library detects the location of images, but not whether they have a white background that blends in.")
        

        else:
            print(colored("All Clear!", "green"))

            
    def check_page_size(self):
        '''Checks the paper size (A4) of each pages in the submission.'''

        pages = []
        for i, page in enumerate(self.pdf.pages):

            if (round(page.width), round(page.height)) != (Page.WIDTH.value, Page.HEIGHT.value):
                pages.append(i+1)
        for page in pages:
            error = "Page #{} is not A4.".format(page)
            self.logs[Error.SIZE] += [error]
        self.page_errors.update(pages)

        
    def check_page_margin(self):
        '''Checks if any text or figure is in the margin of pages.'''

        pages_image = defaultdict(list)
        pages_text = defaultdict(list)
        perror = []
        for i, p in enumerate(self.pdf.pages):
            if i+1 in self.page_errors:
                continue
            try:
                # Parse images
                # 57 pixels (72ppi) = 2cm; 71 pixels (72ppi) = 2.5cm.
                for image in p.images:
                    violation = None
                    if float(image["top"]) < (57-self.top_offset):
                        violation = Margin.TOP
                    elif float(image["x0"]) < (71-self.left_offset):
                        violation = Margin.LEFT
                    elif Page.WIDTH.value-float(image["x1"]) < (71-self.right_offset):
                        violation = Margin.RIGHT

                    if violation:
                        pages_image[i] += [(image, violation)]

                # Parse texts
                for j, word in enumerate(p.extract_words()):
                    violation = None
                    if float(word["top"]) < (57-self.top_offset):
                        violation = Margin.TOP
                    elif float(word["x0"]) < (71-self.left_offset):
                        violation = Margin.LEFT
                    elif Page.WIDTH.value-float(word["x1"]) < (71-self.right_offset):
                        violation = Margin.RIGHT
                        
                    if violation:
                        pages_text[i] += [(word, violation)]
            except:
                perror.append(i+1)

        if perror:
            self.page_errors.update(perror)
            self.logs[Error.PARSING] = ["Error occurs when parsing page {}.".format(perror)]

        if pages_text or pages_image:
            pages = sorted(set(pages_text.keys()).union(set((pages_image.keys()))))
            for page in pages:
                im = self.pdf.pages[page].to_image(resolution=150)
                for (word, violation) in pages_text[page]:

                    bbox = None
                    if violation == Margin.RIGHT:
                        self.logs[Error.MARGIN] += ["Text on page {} bleeds into the right margin.".format(page+1)]
                        bbox = (Page.WIDTH.value-80, int(word["top"]-20), Page.WIDTH.value-20, int(word["bottom"]+20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    elif violation == Margin.LEFT:
                        self.logs[Error.MARGIN] += ["Text on page {} bleeds into the left margin.".format(page+1)]
                        bbox = (20, int(word["top"]-20), 80, int(word["bottom"]+20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    elif violation == Margin.TOP:
                        self.logs[Error.MARGIN] += ["Text on page {} bleeds into the top margin.".format(page+1)]
                        bbox = (20, int(word["top"]-20), 80, int(word["bottom"]+20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    else:
                        # TODO: add bottom margin violations
                        pass


                for (image, violation) in pages_image[page]:

                    self.logs[Error.MARGIN] += ["An image on page {} bleeds into the margin.".format(page+1)]
                    bbox = (image["x0"], image["top"], image["x1"], image["bottom"])
                    im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    
                im.save("errors-{0}-page-{1}.png".format(*(self.number, page+1)), format="PNG")
                #+ "Specific text: "+str([v for k, v in pages_text.values()])]

                
    def check_page_num(self, paper_type):
        '''Check if the paper exceeds the page limit.'''

        # TODO: Enable uploading a paper_type file to include all papers' types.

        # thresholds for different types of papers
        standards = {"short": 5, "long": 9, "other": float("inf")}
        page_threshold = standards[paper_type.lower()]
        candidates = {"References", "Acknowl", "Ethic", "Broader Impact"}
        acks = {"Acknowledgment", "Acknowledgement"}

        # Find (references, acknowledgements, ethics).
        marker = None
        if len(self.pdf.pages) <= page_threshold:
            return
        
        for i, page in enumerate(self.pdf.pages):
            if i+1 in self.page_errors:
                continue
            text = page.extract_text().split('\n')
            for j, line in enumerate(text):
                if marker is None and any(x in line for x in candidates):
                    marker = (i+1, j+1)
                if "Acknowl" in line and all(x not in line for x in acks):
                    self.logs[Error.SPELLING] = ["'Acknowledgments' was misspelled."]

        # if the first marker appears after the first line of page 10,
        # there is high probability the paper exceeds the page limit.
        if marker > (page_threshold + 1, 1):
            page, line = marker
            self.logs[Error.PAGELIMIT] = [f"Paper exceeds the page limit "
                                      f"because first (References, "
                                      f"Acknowledgments, Ethics) was found on "
                                      f"page {page}, line {line}."]

            
    def check_font(self):
        '''Check the font'''

        correct_fontname = "NimbusRomNo9L-Regu"
        fonts = defaultdict(int)
        for i, page in enumerate(self.pdf.pages):
            try:
                for char in page.chars:
                    fonts[char['fontname']] += 1
            except:
                self.logs[Error.FONT] += [f"Can't parse page #{i+1}"]
        max_font_count, max_font_name = max((count, name) for name, count in fonts.items())  # find most used font
        sum_char_count = sum(fonts.values())
        # TODO: make this a command line argument
        if max_font_count / sum_char_count < 0.35:  # the most used font should be used more than 35% of the time
            self.logs[Error.FONT] += ["Can't find the main font"]

        if not max_font_name.endswith(correct_fontname):  # the most used font should be `correct_fontname`
            self.logs[Error.FONT] += [f"Wrong font. The main font used is {max_font_name} when it should be {correct_fontname}."]

            
    def check_references(self):
        '''Check that citations have URLs, and that they have venues (not just arXiv ids)'''

        found_references = False
        arxiv_word_count = 0
        doi_url_count = 0
        arxiv_url_count = 0
        all_url_count = 0

        for i, page in enumerate(self.pdf.pages):
            try:
                page_text = page.extract_text()
            except:
                page_text = ""
                self.logs[Warn.BIB] += [f"Can't parse page #{i+1}"]

            lines = page_text.split('\n')
            for j, line in enumerate(lines):
                if "References" in line:
                    found_references = True
                    break
            if found_references:
                arxiv_word_count += page_text.lower().count('arxiv')
                urls = [h['uri'] for h in page.hyperlinks]
                urls = set(urls)  # When link text spans more than one line, it returns the same url multiple times
                for url in urls:
                    if 'doi.org' in url:
                        doi_url_count += 1
                    elif 'arxiv.org' in url:
                        arxiv_url_count += 1
                    all_url_count += 1

        # The following checks fail in ~60% of the papers. TODO: relax them a bit

        if doi_url_count < 3:
            self.logs[Warn.BIB] += [f"Bibliography should use ACL Anthology DOIs whenever possible. Only {doi_url_count} references do."]

        if arxiv_url_count > 0.2 * all_url_count:  # only 20% of the links are allowed to be arXiv links
            self.logs[Warn.BIB] += [f"It appears you are using arXiv links more than you should ({arxiv_url_count}/{all_url_count}). Consider using ACL Anthology DOIs instead."]

        if all_url_count < 5:
            self.logs[Warn.BIB] += [f"It appears most of the references are not using paper links. Only {all_url_count} links found."]

        if arxiv_word_count > 10:
            self.logs[Warn.BIB] += [f"It appears you are using arXiv references more than you should ({arxiv_word_count} found). Consider using ACL Anthology references instead."]

        if not found_references:
            self.logs[Warn.BIB] += ["Couldn't find any references."]


args = None
def worker(pdf_path):
    """ process one pdf """
    Formatter().format_check(submission=pdf_path, paper_type=args.paper_type)


def main():
    global args
    parser = argparse.ArgumentParser()
    parser.add_argument('submission_paths', metavar='file_or_dir', nargs='+',
                        default=[])
    parser.add_argument('--paper_type', choices={"short", "long", "other"},
                        default='long')
    parser.add_argument('--num_workers', type=int, default=1)
    
    args = parser.parse_args()

    # retrieve file paths
    paths = {join(root, file_name)
             for path in args.submission_paths
             for root, _, file_names in walk(path)
             for file_name in file_names}
    paths.update(args.submission_paths)

    # retrieve files
    fileset = sorted([p for p in paths if isfile(p) and p.endswith(".pdf")])

    if not fileset:
        print(f"No PDF files found in {paths}")

    if args.num_workers > 1:
        from multiprocessing.pool import Pool
        with Pool(args.num_workers) as p:
            list(tqdm(p.imap(worker, fileset), total=len(fileset)))
    else:
        # TODO: make the tqdm togglable
        #for submission in tqdm(fileset):
        for submission in fileset:
            worker(submission)

if __name__ == "__main__":
    main()


==> scripts/camera_copy.sh <==
# Usage:
# in the base pinafore papers directory:
# > ./scripts/camera_copy.sh 20XX_CONF_PAPER ~/repositories/publications
# If the directories aren't the same, you might break stuff

# clean up cruft
make clean

# Copy any of the shared files
cp Makefile $2

for DIR in scripts bib style
do
    # rm -r $DIR
    # git checkout $DIR
    mkdir -p $2/$DIR
    echo cp $DIR/*.* $2/$DIR
    cp $DIR/*.* $2/$DIR
    echo $DIR done
done



echo "------------"
mkdir -p $2/$1
cp $1.tex $2/$1.tex
if [ -s $1/figures.R ]
then
    cp $1/figures.R $2/$1
fi
if [ -s $1/figures.py ]
then
    cp $1/figures.py $2/$1
fi

for DIR in figures sections data tables
do
    # rm -r $1/$DIR
    # git checkout $1/$DIR
    mkdir -p $2/$1/$DIR
    cp $1/$DIR/*.* $2/$1/$DIR
done

echo "------------"
cd $2
python scripts/sanitize.py $1/sections
echo "------------"
git add Makefile scripts/*
git add `python scripts/latex_deps.py $1.tex`
git add $1/figures/*.* $1/sections/*.* $1/data/*.* $1.tex
if [ -s $1/figures.R ]
then
   git add $1/figures.R
fi
git commit -m "Import of $1" -a


==> scripts/clean_bib.py <==

from collections import defaultdict
import sys
import argparse

kUNACCEPTABLE_OUTPUT = {"inbook": set(["url"]),
                        "inproceedings": set(["isbn", "series", "pages", "month", "address", "location", "editor", "tagline", "abstract", "publisher", "url", "doi", "organization"]),
                        "book": set(["isbn"]),
                        "misc": set([]),
                        "phdthesis": set(["url"]),
                        "mastersthesis": set(["url"]),
                        "techreport": set([]),
                        "article": set(["issn", "doi", "url", "abstract"])}

doi_fields = ["url", "doi", "eprint"]

def bracket_count(s):
    return sum(1 for x in s if x=="{") - sum(1 for x in s if x=="}")

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("old", type=str, help="Path to old bib file")
    parser.add_argument("new", type=str, help="Path to new bib file")
    parser.add_argument("--doi", action="store_true", help="Keep URLs/DOIs")
    args = parser.parse_args()

    output = defaultdict(list)
    key = ""
    in_open_field = False
    with open(args.old) as infile:
        for ii in infile:
            if ii.startswith("@"):
                kind = ii.split("{")[0][1:].lower()
                key = ii.split("{")[1].strip()[:-1]
                in_open_field = False
                if (key, kind) in output:
                    print("Duplicate key: %s" % key)
            elif in_open_field:
                output[(key, kind)][-1] += ii
                if bracket_count(ii) < 0:
                    in_open_field = False
                    bad = output[(key, kind)][-1].strip()
                    # print("Closing %s ... %s" % (bad[:20], bad[-20:]))
            elif ii.startswith("%"):
                continue
            elif "=" in ii:
                field = ii.split("=")[0].strip().lower()
                acceptable = (kind not in kUNACCEPTABLE_OUTPUT) or \
                    (field not in kUNACCEPTABLE_OUTPUT[kind])
                doi_field = field in doi_fields and args.doi
                if acceptable or doi_field:
                    output[(key, kind)].append(ii.strip())
                    if bracket_count(ii) > 0:
                        in_open_field = True
                else:
                    if key and False:
                        print("Skipping %s: %s" % (key, ii.strip()))
            else:
                if key and ii.strip() != "}" and ii.strip():
                    print("Non-bibtex %s: %s" % (key, ii.strip()))

    with open(args.new, 'w') as outfile:
        for key, kind in sorted(output, key=lambda x: x[0].lower()):
            spacing = "".join([" "] * (len(kind) + 2))
            outfile.write("\n\n@%s{%s,\n" % (kind, key))
            for jj in output[(key, kind)]:
                outfile.write("%s%s\n" % (spacing, jj.strip()))
            outfile.write("}")





==> scripts/diff.py <==
import os
import sys

if __name__ == "__main__":
    compare = ""
    if len(sys.argv) == 2:
        paper = sys.argv[1]
        command = 'git log --author "`git config user.name`"' + \
            ' -n 1 --pretty=oneline --abbrev-commit %s* %s' % \
            (paper, paper)
        last_commit = os.popen(command).read().split()[0]
    elif len(sys.argv) == 3:
        paper = sys.argv[1]
        last_commit = sys.argv[2]
    elif len(sys.argv) == 4:
        paper = sys.agrv[1]
        last_commit = sys.argv[2]
        compare = sys.agrv[3]
    else:
        print("USAGE: diff.py paper [old_version] [new_version]")
        print("\t if no versions are given, compares head to your last commit")
        print("\t if only one version is given, compares head to that version")

    print("Your last commit on %s was %s" % (paper, last_commit))

    command = "./scripts/git-latexdiff --main " + \
        "%s.tex -b -o %s.diff.pdf --ignore-latex-errors -v %s" % \
        (paper, paper, last_commit)
    if compare != "":
        command = "%s %s" % (command, compare)

    print(command)
    print(os.popen(command).read())


==> scripts/latex2txt.py <==
import os
import sys
import re

# 0. Remove the keywords with brace.
# 1. Remove the keywords when keeping the contents.
# 2. Remove the caption_keywords in begin ... end with caption keeping.
# 3. Remove the scope_keywords in begin ... end.
# 4. Remove the equation pairs.
# 5. Remove the backslash.
remove_keywords = ['cite', 'ref', 'item']
keywords = ['section', 'subsection', 'subsubsection', 'subsubsubsection', 'chapter', 'textbf', 'emph']
caption_keywords = ['figure', 'table', 'longtable']
scope_keywords = ['equation', 'eqnarray']
pairs = ['$']

def latex2txt(in_str):
    p = re.compile(r'^%.*?$', re.S | re.M)
    out_str = p.sub('', in_str)
    for keyword in remove_keywords:
        p = re.compile(r'\\%s\{(.+?)\}' % keyword)
        out_str = p.sub('', out_str)
        p = re.compile(r'\\%s' % keyword)
        out_str = p.sub('', out_str)

    for keyword in keywords:
        p = re.compile(r'\\%s\{(.+?)\}' % keyword)
        out_str = p.sub(r'\1', out_str)

    for keyword in caption_keywords:
        p = re.compile(r'\\begin\{%s\}.*?\\caption\{(.+?)\}.*?\\end\{%s\}' % (keyword, keyword),
                re.S)
        out_str = p.sub(r'\1\n', out_str)

    for keyword in scope_keywords:
        p = re.compile(r'\\begin\{%s\}.*?\\end\{%s\}' % (keyword, keyword),
                re.S)
        out_str = p.sub('', out_str)

    for pair in pairs:
        re_pair = re.escape(pair)
        p = re.compile(r'%s.*?%s' % (re_pair, re_pair), re.S)
        out_str = p.sub('', out_str)

    p = re.compile(r'\\\S*?\{.+?\}\[.+?\]')
    out_str = p.sub('', out_str)
    p = re.compile(r'\\\S*?\{.+?\}')
    out_str = p.sub('', out_str)
    p = re.compile(r'\\')
    out_str = p.sub('', out_str)

    return out_str


def print_usage():
    print('Usage: latex2txt.py output_file input_file1 [input_file2 ...]')
    exit(-1)


def main():
    if len(sys.argv) < 3:
        print_usage()

    output_name = sys.argv[1]
    input_names = sys.argv[2:]
    with open(output_name, 'w') as out_file:
        for input_name in input_names:
            with open(input_name) as in_file:
                input_content = in_file.read()
            output_content = latex2txt(input_content)
            out_file.write(output_content + '\n')


if __name__ == '__main__':
    main()


==> scripts/latex_deps.py <==

import sys
from glob import glob

dependencies = set()

if __name__ == "__main__":
    for ii in sys.argv[1:]:
        for jj in open(ii):
            if "{" in jj and "}" in jj:
                for kk in jj.split("{")[1].split("}")[0].split(","):
                    if kk.startswith("style/") or kk.startswith("bib/"):
                        for ll in glob("%s*" % kk):
                            dependencies.add(ll)

    print(" ".join(dependencies))


==> scripts/merge_bibtex.py <==
#!/usr/bin/python

import re
import sys
from collections import defaultdict

def read_bibtex(file):
    file = open(file).read()

    d = defaultdict(str)

    for ii in file.split("\n@"):
        record = ii.rsplit("}", 1)[0]

        try:
            id = record.split("\n")[0].split("{")[1]
            d[id.lower()] = "\n@%s\n}" % record.strip().replace("\t", "    ")
        except IndexError:
            None
    return d

if __name__ == "__main__":
    left, right = sys.argv[1:]

    left = read_bibtex(left)
    right = read_bibtex(right)

    indices = list(set(left) | set(right))
    indices.sort()

    for ii in indices:
        entry = left[ii]
        if len(right[ii]) > 0 and len(right[ii]) < len(left[ii]):
            entry = right[ii]

        print("%s\n" % entry.strip())


==> scripts/preamble_check.py <==
"""
This simple script helps me avoid desk rejects by having wrong latex preambles for *ACL conferences.
e.g., Font size being 10pt instead of 11pt.

Sample usage:
    python3 pinafore-papers/scripts/preamble_check.py \
        --style /Users/yoshinarifujinuma/Downloads/naaclhlt2019-latex/naaclhlt2019.tex \
        --draft /Users/yoshinarifujinuma/work/pinafore-papers/2019_naacl_disaster_bootstrap.tex
"""

import argparse


def extract_preambles(fname, preambles):
    for line in open(fname):
        if line.strip().startswith("\\usepackage") or line.startswith("\\documentclass"):
            preambles[line.strip()] = False

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Options')
    parser.add_argument("--style", type=str, default="", required=True, help="Style latex file (e.g., naaclhlt2019.tex)")
    parser.add_argument("--draft", type=str, default="", required=True, help="Draft latex file")
    args = parser.parse_args()

    preambles = {}
    extract_preambles(args.style, preambles)

    # Extract preambles from the style file
    for line in open(args.draft):
        if line.strip().startswith("\\usepackage") or line.startswith("\\documentclass"):
            preamble = line.strip()
            if preamble in preambles:
                preambles[preamble] = True

    for k, v in preambles.items():
        if not v:
            print("WARNING: Preamble '%s' is not in the draft" % k)


==> scripts/remove_paper.sh <==
#!/bin/bash
cd $1
REMOTE_URL=$(git config --get remote.origin.url)
echo $REMOTE_URL
cd - > /dev/null 2>&1

read -p "Completely remove paper submodule $1 (y/n)? " -r
echo    # (optional) move to a new line
if [[ $REPLY =~ ^[Yy]$ ]]
then
    git submodule deinit -f $1
    git rm -rf $1
    rm -rf .git/modules/$1
fi

#read -p "Migrate paper to new directory (y/n)? " -r
#echo    # (optional) move to a new line
#if [[ $REPLY =~ ^[Yy]$ ]]
#then
    #echo Which year?
    #read YEAR
    #echo Which venue?
    #read VENUE
    #mkdir -p $YEAR/$VENUE
    #cd $YEAR/$VENUE
    #git submodule add $REMOTE_URL
    #cd $(basename $1)
    #chmod +x scripts/*
    #git config core.fileMode false # prevent Overleaf override permissions
#fi



==> scripts/rscript_if_ne.sh <==
#!/bin/bash -e

PYCOMMAND=python
if hash pythonw 2>/dev/null; then
    VERSION=`pythonw -c 'import platform; major, minor, patch = platform.python_version_tuple(); print(major);'`
    if [ $VERSION -eq 3 ]; then
        PYCOMMAND=pythonw
    else
        if hash python3 2>/dev/null; then
           PYCOMMAND=python3
        fi
    fi
else
    if hash python3 2>/dev/null; then
        PYCOMMAND=python3
    else
        PYCOMMAND=python
    fi
fi

echo $1
echo `which $PYCOMMAND`

if [ -f $1/figures.R ]; then
        echo "Running R"
        Rscript $1/figures.R
else
        echo "No RScripts!"
fi

if [ -f $1/figures.py ]; then
        echo "Running $PYCOMMAND"
        $PYCOMMAND $1/figures.py
else
        echo "No Python scripts!"
fi


==> scripts/sanitize.py <==
# Removes comments from LaTeX files

from glob import glob
import re
import sys

kCOMMENT = re.compile(r"(?<!\\)%.*\n")
kSTRIP = re.compile(r"\\.*comment{")
strippable = set(["\\hidetext{", "\\ignore{"])


def remove_command(command, text):
    # If the command isn't here, do nothing
    if not command in text:
        return text

    before, after = text.split(command, 1)
    num_close = 1
    while num_close > 0:
        mid, after = after.split("}", 1)
        num_close -= 1
        num_close += sum(1 for x in mid if x == '{')
        if before.endswith("\n") and after.startswith("\n"):
            after = after.strip()

    return before + after

if __name__ == "__main__":
    # gather set of strippable commands
    for ii in glob("%s/*" % sys.argv[1]) + \
            ["%s.tex" % sys.argv[1].split("/")[0]]:
        strippable = strippable | set(kSTRIP.findall(open(ii).read()))
    print(strippable)

    for ii in glob("%s/*" % sys.argv[1]) + \
            ["%s.tex" % sys.argv[1].split("/")[0]]:
        raw_file = open(ii).read().replace(r"\n%\n", r"\n")
        print("\n".join(kCOMMENT.findall(raw_file)[:5]))
        new_text = kCOMMENT.sub("", raw_file)

        strips_found = 1
        while strips_found > 0:
            strips_found = 0
            for jj in strippable:
                new_text = remove_command(jj, new_text)
                if jj in new_text:
                    strips_found += 1
            print("Strips %i" % strips_found)

        o = open(ii, 'w')
        o.write(new_text)
        o.close()

        print(ii, len(new_text))


==> scripts/spell.py <==
from typing import Text
import os
import subprocess
import multiprocessing
import tempfile
import argparse
import glob
import re


def write_disk(text: Text):
    with tempfile.NamedTemporaryFile('w', prefix='spellcheck', delete=False) as f:
        f.write(text)
        filename = f.name
    return filename


def hunspell_text(text: Text):
    tmp_tex_file = write_disk(text)
    cmd = subprocess.run(f'hunspell -p scripts/hunspell_dictionary.dic -d en_US -a -t {tmp_tex_file}', shell=True, capture_output=True)
    os.remove(tmp_tex_file)
    return cmd.stdout.decode('utf8').strip().split('\n')[1:]


def parse_error(hun_out: Text):
    if hun_out[0] == '&':
        meta, suggests = hun_out.split(':')
        _, word, _, offset = meta.split()
        offset = int(offset)
        suggests = suggests.strip()
    elif hun_out[0] == '#':
        _, word, offset = hun_out.split()
        suggests = ''
    else:
        raise ValueError(f'Unhandled: {hun_out}')
    return word, offset, suggests


def check_file(filename):
    lines_to_print = []
    with open(filename) as f:
        spell_disabled = False
        for idx, line in enumerate(f, start=1):
            if 'spell-disable' in line:
                spell_disabled = True
            if 'spell-enable' in line:
                spell_disabled = False

            if 'spell-line-disable' in line:
                continue

            if spell_disabled:
                continue

            text = line.strip()
            out = hunspell_text(text)
            errors = []
            for entry in out:
                if entry != '' and entry != '*':
                    errors.append(entry)

            if len(errors) > 0:
                for e in errors:
                    word, offset, suggests = parse_error(e)
                    # Probably not a typo, just something with a number
                    if re.search('[0-9]', word):
                        continue

                    if len(suggests) > 0:
                        suggested_line = f' - {suggests}'
                    else:
                        suggested_line = ''

                    lines_to_print.append(f'{filename}:{idx}:{offset}: (Typo) {word}{suggested_line}')
    return lines_to_print


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--files', nargs='+')
    args = parser.parse_args()

    for filename in args.files:
        if '*' in filename:
            all_files = glob.glob(filename)
            pool = multiprocessing.Pool()
            for file_lines in pool.imap_unordered(check_file, all_files):
                for line in file_lines:
                    print(line)
        else:
            for line in check_file(filename):
                print(line)


if __name__ == '__main__':
    main()


==> scripts/split_pdf.py <==
#!/usr/bin/python

"""Splits an input pdf file into several given a list of splitting
points (page numbers).
"""

__author__ = 'benhdj@cs.cmu.edu (Benjamin Han)'


import sys
import os
from PyPDF2 import PdfFileReader, PdfFileWriter


def Usage ():
  print("""
Usage: splitPDF.py inputFN splitPageNum1 splitPageNum2 ...

  - inputFN: the path to the input pdf file.
    
  - splitPageNum1, ...: each one is a positive integer; the numbers
    must not exceed the number of pages of the input file, and the
    entire sequence must be strictly increasing.

Example: splitPDF.py input.pdf 3 5

This will split file input.pdf into 3 files (assuming input.pdf is 10
pages long):

  - input.part1.1_3.pdf contains page 1-3;
  
  - input.part2.4_5.pdf contains page 4-5;
  
  - input.part3.6_10.pdf contains page 6-10.

  """)

def pdf_splitter(source, splits, target):
    pdf = PdfFileReader(source)
    num_pages = pdf.getNumPages()

    last_page = 0
    for ii in splits:
        pdf_writer = PdfFileWriter()
        output_filename = '{}_page_{}.pdf'.format(target, last_page)
        with open(output_filename, 'wb') as out:
          for jj in range(last_page, ii):
            pdf_writer.addPage(pdf.getPage(jj))
          pdf_writer.write(out)
        last_page = ii
        print('Created: {}'.format(output_filename))
  
if __name__ == "__main__":
  if len(sys.argv) < 3:
    Usage()
    sys.exit(1)
  else:
    inputFN = sys.argv[1]

  if inputFN:
    pdf = PdfFileReader(inputFN)
    maxPages = pdf.getNumPages()    
    print('%s has %d pages' % (inputFN, maxPages))
  else:
    sys.exit(2)

  try:
    splitPageNums = list(map(int,  sys.argv[2:]))
  except:
    print('Error: invalid split page number(s).')

  splitPageNums.append(maxPages)
  print("Got splits %s" % str(splitPageNums))

  pdf_splitter(inputFN, splitPageNums, inputFN.split(".")[0])
    


==> scripts/thesis_formatchecker.py <==
"""
python3 formatchecker.py [-h] [--paper_type {long,short,other}] file_or_dir [file_or_dir ...]
"""

# TODO: make the script pip installable

import argparse
import json
from collections import defaultdict
from enum import Enum
from os import walk
from os.path import isfile, join

import pdfplumber
from termcolor import colored
from tqdm import tqdm


class Error(Enum):
    SIZE = "Size"
    PARSING = "Parsing"
    MARGIN = "Margin"
    SPELLING = "Spelling"
    FONT = "Font"
    PAGELIMIT = "Page Limit"


class Warn(Enum):
    BIB = "Bibliography"


class Page(Enum):
    # 595 pixels (72ppi) = 21cm
    WIDTH = 595
    # 842 pixels (72ppi) = 29.7cm
    HEIGHT = 842


class Margin(Enum):
    TOP = "top"
    BOTTOM = "bottom"
    RIGHT = "right"
    LEFT = "left"


class Formatter(object):
    def __init__(self):
        # TODO: these should be constants
        self.right_offset = 4.5
        self.left_offset = 2
        self.top_offset = 1

    def format_check(self, submission, paper_type):
        print(f"Checking {submission}")

        # TOOD: make this less of a hackg
        self.number = submission.split("/")[-1].split("_")[0].replace(".pdf", "")
        self.pdf = pdfplumber.open(submission)
        self.logs = defaultdict(
            list
        )  # reset log before calling the format-checking functions
        self.page_errors = set()

        # TODO: A few papers take hours to check. Consider using a timeout
        self.check_page_size()
        self.check_page_margin()
        self.check_font()

        # TOOD: put json dump back on
        output_file = "errors-{0}.json".format(self.number)
        # string conversion for json dump
        logs_json = {}
        for k, v in self.logs.items():
            logs_json[str(k)] = v
        json.dump(
            logs_json, open(output_file, "w")
        )  # always write a log file even if it is empty
        if self.logs:
            print(f"Errors. Check {output_file} for details.")

        errors, warnings = 0, 0
        if self.logs.items():
            for e, ms in self.logs.items():
                for m in ms:
                    if isinstance(e, Error) and e != Error.PARSING:
                        print(colored("Error ({0}):".format(e.value), "red") + " " + m)
                        errors += 1
                    elif e == Error.PARSING:
                        print(
                            colored("Parsing Error:".format(e.value), "yellow")
                            + " "
                            + m
                        )
                    else:
                        print(
                            colored("Warning ({0}):".format(e.value), "yellow")
                            + " "
                            + m
                        )
                        warnings += 1

            # English nominal morphology
            error_text = "errors"
            if errors == 1:
                error_text = "error"
            warning_text = "warnings"
            if warnings == 1:
                warning_text = "warning"

            # display to user
            print()
            print(
                "We detected {0} {1} and {2} {3} in your paper.".format(
                    *(errors, error_text, warnings, warning_text)
                )
            )
            print(
                "In general, it is required that you fix errors for your paper to be published. Fixing warnings is optional, but recommended."
            )
            print(
                "Important: Some of the margin errors may be spurious. The library detects the location of images, but not whether they have a white background that blends in."
            )

        else:
            print(colored("All Clear!", "green"))

    def check_page_size(self):
        """Checks the paper size (A4) of each pages in the submission."""

        pages = []
        for i, page in enumerate(self.pdf.pages):

            if (round(page.width), round(page.height)) != (
                Page.WIDTH.value,
                Page.HEIGHT.value,
            ):
                pages.append(i + 1)
        for page in pages:
            error = "Page #{} is not A4.".format(page)
            self.logs[Error.SIZE] += [error]
        self.page_errors.update(pages)

    def check_page_margin(self):
        """Checks if any text or figure is in the margin of pages."""

        pages_image = defaultdict(list)
        pages_text = defaultdict(list)
        perror = []
        for i, p in enumerate(self.pdf.pages):
            if i + 1 in self.page_errors:
                continue
            try:
                # Parse images
                # 57 pixels (72ppi) = 2cm; 71 pixels (72ppi) = 2.5cm.
                for image in p.images:
                    violation = None
                    if float(image["top"]) < (57 - self.top_offset):
                        violation = Margin.TOP
                    elif float(image["x0"]) < (71 - self.left_offset):
                        violation = Margin.LEFT
                    elif Page.WIDTH.value - float(image["x1"]) < (
                        71 - self.right_offset
                    ):
                        violation = Margin.RIGHT

                    if violation:
                        pages_image[i] += [(image, violation)]

                # Parse texts
                for j, word in enumerate(p.extract_words()):
                    violation = None
                    if float(word["top"]) < (57 - self.top_offset):
                        violation = Margin.TOP
                    elif float(word["x0"]) < (71 - self.left_offset):
                        violation = Margin.LEFT
                    elif Page.WIDTH.value - float(word["x1"]) < (
                        71 - self.right_offset
                    ):
                        violation = Margin.RIGHT

                    if violation:
                        pages_text[i] += [(word, violation)]
            except:
                perror.append(i + 1)

        if perror:
            self.page_errors.update(perror)
            self.logs[Error.PARSING] = [
                "Error occurs when parsing page {}.".format(perror)
            ]

        if pages_text or pages_image:
            pages = sorted(set(pages_text.keys()).union(set((pages_image.keys()))))
            for page in pages:
                im = self.pdf.pages[page].to_image(resolution=150)
                for (word, violation) in pages_text[page]:

                    bbox = None
                    if violation == Margin.RIGHT:
                        self.logs[Error.MARGIN] += [
                            "Text on page {} bleeds into the right margin.".format(
                                page + 1
                            )
                        ]
                        bbox = (
                            Page.WIDTH.value - 80,
                            int(word["top"] - 20),
                            Page.WIDTH.value - 20,
                            int(word["bottom"] + 20),
                        )
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    elif violation == Margin.LEFT:
                        self.logs[Error.MARGIN] += [
                            "Text on page {} bleeds into the left margin.".format(
                                page + 1
                            )
                        ]
                        bbox = (20, int(word["top"] - 20), 80, int(word["bottom"] + 20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    elif violation == Margin.TOP:
                        self.logs[Error.MARGIN] += [
                            "Text on page {} bleeds into the top margin.".format(
                                page + 1
                            )
                        ]
                        bbox = (20, int(word["top"] - 20), 80, int(word["bottom"] + 20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    else:
                        # TODO: add bottom margin violations
                        pass

                for (image, violation) in pages_image[page]:

                    self.logs[Error.MARGIN] += [
                        "An image on page {} bleeds into the margin.".format(page + 1)
                    ]
                    bbox = (image["x0"], image["top"], image["x1"], image["bottom"])
                    im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)

                im.save(
                    "errors-{0}-page-{1}.png".format(*(self.number, page + 1)),
                    format="PNG",
                )
                # + "Specific text: "+str([v for k, v in pages_text.values()])]

    def check_font(self):
        """Check the font"""

        correct_fontname = "NimbusRomNo9L-Regu"
        fonts = defaultdict(int)
        for i, page in enumerate(self.pdf.pages):
            try:
                for char in page.chars:
                    fonts[char["fontname"]] += 1
            except:
                self.logs[Error.FONT] += [f"Can't parse page #{i+1}"]
        max_font_count, max_font_name = max(
            (count, name) for name, count in fonts.items()
        )  # find most used font
        sum_char_count = sum(fonts.values())
        # TODO: make this a command line argument
        if (
            max_font_count / sum_char_count < 0.35
        ):  # the most used font should be used more than 35% of the time
            self.logs[Error.FONT] += ["Can't find the main font"]

        if not max_font_name.endswith(
            correct_fontname
        ):  # the most used font should be `correct_fontname`
            self.logs[Error.FONT] += [
                f"Wrong font. The main font used is {max_font_name} when it should be {correct_fontname}."
            ]


args = None


def worker(pdf_path):
    """ process one pdf """
    Formatter().format_check(submission=pdf_path, paper_type=args.paper_type)


def main():
    global args
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "submission_paths", metavar="file_or_dir", nargs="+", default=[]
    )
    parser.add_argument(
        "--paper_type", choices={"short", "long", "other"}, default="long"
    )
    parser.add_argument("--num_workers", type=int, default=1)

    args = parser.parse_args()

    # retrieve file paths
    paths = {
        join(root, file_name)
        for path in args.submission_paths
        for root, _, file_names in walk(path)
        for file_name in file_names
    }
    paths.update(args.submission_paths)

    # retrieve files
    fileset = sorted([p for p in paths if isfile(p) and p.endswith(".pdf")])

    if not fileset:
        print(f"No PDF files found in {paths}")

    if args.num_workers > 1:
        from multiprocessing.pool import Pool

        with Pool(args.num_workers) as p:
            list(tqdm(p.imap(worker, fileset), total=len(fileset)))
    else:
        # TODO: make the tqdm togglable
        # for submission in tqdm(fileset):
        for submission in fileset:
            worker(submission)


if __name__ == "__main__":
    main()

